Dynamical Evidence of a Spiral Arm--Driving Planet in the MWC 758 Protoplanetary Disk

More than a dozen young stars host spiral arms in their surrounding protoplanetary disks. The excitation mechanisms of such arms are under debate. The two leading hypotheses -- companion-disk interaction and gravitational instability (GI) -- predict distinct motion for spirals. By imaging the MWC 758 spiral arm system at two epochs spanning ${\sim}5$ yr using the SPHERE instrument on the Very Large Telescope (VLT), we test the two hypotheses for the first time. We find that the pattern speeds of the spirals are not consistent with the GI origin. Our measurements further evince the existence of a faint "missing planet" driving the disk arms. The average spiral pattern speed is $0.\!^\circ22\pm0.\!^\circ03$ yr$^{-1}$, pointing to a driver at $172_{-14}^{+18}$ au around a $1.9$ $M_\odot$ central star if it is on a circular orbit. In addition, we witness time varying shadowing effects on a global scale that are likely originated from an inner disk.

==> anc/ReadMe <==
arXiv: Data files for 2015 and 2019 scaled Q_phi images. (Ren+, 2020)
================================================================================
Dynamical Evidence of a Spiral Arm--Driving Planet in the MWC 758 Protoplanetary
 Disk
       Ren B., Dong R., van Holstein R.G., Ruffio J.-B., Calvin B.A., Girard J.H
., Benisty M., Boccaletti A., Esposito T.M., Choquet, E., Mawet D., Pueyo L., St
olker T., Chiang E., de Boer J., Debes J.H., Garufi A., Grady C.A., Hines D.C., 
Maire A.-L., Menard F., Millar-Blanchaer M.A., Perrin M.D., Poteet C.A., Schneid
er G.
================================================================================
Unified Astronomy Thesaurus concepts: Protoplanetary disks (1300), Coronagraphic
 imaging (313), Planetary system formation (1257), Orbital motion (1179)

Abstract:
More than a dozen young stars host spiral arms in their surrounding protoplaneta
ry disks. The excitation mechanisms for such arms are under debate. The two lead
ing hypothesis -- companion-disk interaction and gravitational instability (GI) 
-- predict distinct motion for spirals. By imaging the MWC 758 spiral arm system
at two epochs spanning ~5 yr using the SPHERE instrument on the Very Large Teles
cope (VLT), we test the two hypotheses for the first time. We find that the patt
ern speeds of the spirals are not consistent with the GI origin. Our measurement
s further evince the existence of a faint ``missing planet'' driving the disk ar
ms. The average spiral pattern speed is 0.22 \pm 0.03 degree per year, pointing 
to a driver at 172_-14^+18 au around a 1.9 Solar mass central star if it is on a
 circular orbit. In addition, we witness time varying shadowing effects on a glo
bal scale that are likely originated from an inner disk.

Description:
Cropped data files for 2015 and 2019 scaled Q_phi images in FITS format.

File Summary:
--------------------------------------------------------------------------------
FileName         Explanations
--------------------------------------------------------------------------------
ReadMe           This file
fig1a.fits       r2-scaled data of 2015 Q_phi image. See Figure 1a in paper
fig1b.fits       r2-scaled data of 2019 Q_phi image. See Figure 1b in paper
MWC758gif.gif    A visual comparison between the 2015 and 2019 image.
--------------------------------------------------------------------------------
Note (1): The star is positioned at the center of the arrays.
Note (2): The pixel scale is the default SPHERE pixel size (12.25 mas) in the FI
     TS files.
Note (3): The FITS files here have larger field of views than the figures in the
     manuscript.
================================================================================
(End)                                       Bin Ren [Caltech, USA]   08-Jul-2020

